Designing Electronic Markets for Defeasible-based Contractual Agents

The design of punishment policies applied to specific domains linking agents actions to material penalties is an open research issue. The proposed framework applies principles of contract law to set penalties: expectation damages, opportunity cost, reliance damages, and party design remedies. In order to decide which remedy provides maximum welfare within an electronic market, a simulation environment called DEMCA (Designing Electronic Markets for Contractual Agents) was developed. Knowledge representation and the reasoning capabilities of the agents are based on an extended version of temporal defeasible logic.

==> fig/1.sh <==
FIG=denca_architecture
pdftops -eps {$FIG}.pdf
cat {$FIG}.eps | ps2eps > {$FIG}.eps
